Permissionless and Asynchronous Asset Transfer [Technical Report]

Most modern asset transfer systems use consensus to maintain a totally ordered chain of transactions. It was recently shown that consensus is not always necessary for implementing asset transfer. More efficient, asynchronous solutions can be built using reliable broadcast instead of consensus. This approach has been originally used in the closed (permissioned) setting. In this paper, we extend it to the open (permissionless) environment. We present Pastro, a permissionless and asynchronous asset-transfer implementation, in which quorum systems, traditionally used in reliable broadcast, are replaced with a weighted Proof-of-Stake mechanism. Pastro tolerates a dynamic adversary that is able to adaptively corrupt participants based on the assets owned by them.

==> build.sh <==
#! /usr/bin/env bash

pdflatex --shell-escape main
bibtex main && pdflatex main && pdflatex main


==> clear.sh <==
#! /usr/bin/env bash

rm -f main.aux main.blg main.log main.out main.pdf


==> rebuild-and-create-zip.sh <==
#! /usr/bin/env bash

#fullpath="$(cd "$(dirname "$0")" && pwd)"
fullpath="$(pwd)"
dirname="$(basename "$fullpath")"
zipname="../$dirname.zip"
rm -f "$zipname" && ./clear.sh && ./build.sh && ./clear.sh && zip -r "$zipname" .

